Hadronic molecules in B decays

There are eighteen possibly existing $D^{(*)} \bar D^{(*)}$, $D^{(*)} \bar K^{(*)}$, and $D^{(*)} D_s^{(*)-}$ hadronic molecular states. We construct their corresponding interpolating currents, and calculate their masses and decay constants using QCD sum rules. Based on these results, we calculate their relative production rates in $B$ and $B^*$ decays through the current algebra, and calculate their relative branching ratios through the Fierz rearrangement, as summarized in Table III. Our results support the interpretations of the $X(3872)$, $Z_c(3900)$, $Z_c(4020)$, and $X_0(2900)$ as the molecular states $D \bar D^*$ of $J^{PC} = 1^{++}$, $D \bar D^*$ of $J^{PC} = 1^{+-}$, $D^* \bar D^*$ of $J^{PC} = 1^{+-}$, and $D^* \bar K^*$ of $J^P = 0^{+}$, respectively. Our results also suggest that the $Z_{cs}(3985)$, $Z_{cs}(4000)$, and $Z_{cs}(4220)$ are strange partners of the $X(3872)$, $Z_c(3900)$, and $Z_c(4020)$, respectively. In the calculations we estimate the lifetime of a weakly-coupled composite particle $A = |BC\rangle$ to be $1/t_A \approx 1/t_B + 1/t_C + \Gamma_{A \to BC} + \cdots$, with $\cdots$ partial widths of other possible decay channels.

==> OPE.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    273626,       7427]
NotebookOptionsPosition[    271238,       7342]
NotebookOutlinePosition[    271594,       7358]
CellTagsIndexPosition[    271551,       7355]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", "1"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ"}], 
      RowBox[{"64", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", "GG"}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "mc", " ", "QG"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "HH", " ", "mc", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
        RowBox[{"DiracDelta", "[", 
         RowBox[{"s", "-", 
          FractionBox[
           SuperscriptBox["mc", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
         "]"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "4"], " ", "QG", " ", "QQ", " ", 
        RowBox[{"DiracDelta", "[", 
         RowBox[{"s", "-", 
          FractionBox[
           SuperscriptBox["mc", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
         "]"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.8209222017703667`*^9}, {
  3.820922297286061*^9, 3.820922299103295*^9}, {3.8209241236543922`*^9, 
  3.8209241289103284`*^9}, {3.820924211194501*^9, 3.820924212754326*^9}, {
  3.8210944496272545`*^9, 3.8210944533841953`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", "2"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ"}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "GG"}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "FF", " ", "mc", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", "mc", " ", "QG"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", "mc", " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "HH", " ", "mc", " ", "QG"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
        RowBox[{"DiracDelta", "[", 
         RowBox[{"s", "-", 
          FractionBox[
           SuperscriptBox["mc", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
         "]"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "4"], " ", "QG", " ", "QQ", " ", 
        RowBox[{"DiracDelta", "[", 
         RowBox[{"s", "-", 
          FractionBox[
           SuperscriptBox["mc", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
         "]"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.820922119396187*^9}, {
  3.8209223222094536`*^9, 3.820922465229776*^9}, {3.820924131320879*^9, 
  3.8209241430209303`*^9}, {3.8209242150920715`*^9, 3.8209242167885313`*^9}, {
  3.821094454267536*^9, 3.8210944613597527`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", "3"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.8209224768227406`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ"}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "GG"}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "FF", " ", "mc", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", "mc", " ", "QG"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", "mc", " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "HH", " ", "mc", " ", "QG"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
        RowBox[{"DiracDelta", "[", 
         RowBox[{"s", "-", 
          FractionBox[
           SuperscriptBox["mc", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
         "]"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "4"], " ", "QG", " ", "QQ", " ", 
        RowBox[{"DiracDelta", "[", 
         RowBox[{"s", "-", 
          FractionBox[
           SuperscriptBox["mc", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
         "]"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.820922119396187*^9}, {
  3.8209224898214636`*^9, 3.8209225881245613`*^9}, {3.8209241446288257`*^9, 
  3.820924157365877*^9}, {3.8209242189507456`*^9, 3.8209242211249285`*^9}, {
  3.8210944618738637`*^9, 3.8210944681165595`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", "4"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.8209224812023096`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ"}], 
      RowBox[{"32", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "HH", " ", "mc", " ", "QG"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "4"], " ", "QG", " ", "QQ", " ", 
        RowBox[{"DiracDelta", "[", 
         RowBox[{"s", "-", 
          FractionBox[
           SuperscriptBox["mc", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
         "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.820922119396187*^9}, {
  3.8209226191690474`*^9, 3.820922676723336*^9}, {3.820924159026434*^9, 
  3.820924161476877*^9}, {3.820924224983733*^9, 3.820924226340104*^9}, {
  3.8210944685886354`*^9, 3.8210944710348516`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", "5"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.8209224823624225`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ"}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"9", " ", "FF", " ", "mc", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "mc", " ", "QG", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", "HH", " ", "mc", " ", "QG"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", "HH", " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "QG", " ", "QQ", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"QG", " ", "QQ", " ", "\[Alpha]"}], 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"QG", " ", "QQ", " ", "\[Alpha]"}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "QG", " ", "QQ", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "4"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "4"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.820922119396187*^9}, {
  3.8209226967737074`*^9, 3.8209228872525315`*^9}, {3.820923155331212*^9, 
  3.8209231719840665`*^9}, {3.8209232314665384`*^9, 3.820923235057929*^9}, {
  3.8209241661374063`*^9, 3.8209241894314356`*^9}, {3.8209242364481974`*^9, 
  3.820924247919715*^9}, {3.8210944714856453`*^9, 3.8210944861189632`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Eta]", "6"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.820922483769657*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "2"], " ", "mc", " ", "QQ", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "mc", " ", "QG"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "HH", " ", "mc", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["QQ", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QG", " ", "QQ", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["mc", "4"], " ", "QG", " ", "QQ", " ", 
        RowBox[{"DiracDelta", "[", 
         RowBox[{"s", "-", 
          FractionBox[
           SuperscriptBox["mc", "2"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
         "]"}]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.820922119396187*^9}, {
  3.8209228982899976`*^9, 3.820922977278966*^9}, {3.820924192887189*^9, 
  3.82092420489234*^9}, {3.8209242506755695`*^9, 3.820924252115716*^9}, {
  3.8210944865090013`*^9, 3.8210944920802727`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "1"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.858803169423746*^9, 3.858803169423746*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["HH", "4"]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"], " ", "\[Alpha]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "3"], " ", "mc", " ", "ms"}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"], " ", "\[Alpha]"}]]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QQ"}], 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "ms", " ", "QS"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "mc", " ", "QQ"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QS"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", 
            SuperscriptBox["ms", "2"], " ", "QQ"}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"15", " ", "GG", " ", 
         SuperscriptBox["HH", "2"]}], 
        RowBox[{"16384", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], "-", 
      FractionBox[
       RowBox[{"15", " ", "GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms"}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QG"}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], 
       RowBox[{"8", " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "QG"}], 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "+", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"mc", " ", "QG"}], 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "HH", " ", "mc", " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"7", " ", "mc", " ", 
          SuperscriptBox["ms", "2"], " ", "QG"}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["ms", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["QQ", "2"]}], 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
           FractionBox[
            RowBox[{"7", " ", "\[ImaginaryI]", " ", "QQ", " ", "QS"}], 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Alpha]"}]], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"13", " ", "mc", " ", "ms", " ", 
            SuperscriptBox["QQ", "2"]}], 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "ms", " ", "QQ", " ", "QS"}], 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
          RowBox[{"48", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
   3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
   3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
   3.756795585399634*^9, 3.7567956257569313`*^9}, {3.806553865095235*^9, 
   3.806553964470459*^9}, {3.806554004398636*^9, 3.8065540118945866`*^9}, {
   3.8065540955807724`*^9, 3.8065541073223743`*^9}, 3.8065548122273016`*^9, 
   3.8065561558697143`*^9, {3.820956198600108*^9, 3.820956208024906*^9}, {
   3.8209747562174616`*^9, 3.8209750004584866`*^9}, {3.820975071664031*^9, 
   3.8209751729398813`*^9}, {3.820976648600917*^9, 3.820976657618111*^9}, {
   3.8209768576096554`*^9, 3.8209769175673656`*^9}, {3.8211310551688995`*^9, 
   3.821131055373793*^9}, {3.821132304114018*^9, 3.821132304309495*^9}, {
   3.824721650004135*^9, 3.8247218225935287`*^9}, {3.824722478772811*^9, 
   3.824722600963106*^9}, {3.8247262387854476`*^9, 3.8247262895000544`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "2"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8588031678080716`*^9, 
   3.8588031678080716`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["HH", "4"]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"], " ", "\[Alpha]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["HH", "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"], " ", "\[Alpha]"}]], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "3"], " ", "mc", " ", "ms"}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QQ"}], 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "ms", " ", "QS"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "mc", " ", "QQ"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QS"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["HH", "2"], " ", "ms", " ", "QS"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["HH", "2"], " ", "mc", " ", "QQ", " ", "\[Alpha]"}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", 
            SuperscriptBox["ms", "2"], " ", "QQ"}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", 
            SuperscriptBox["ms", "2"], " ", "QQ"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"11", " ", "GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"41", " ", "GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"17", " ", "GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"43", " ", "GG", " ", 
        SuperscriptBox["HH", "2"], " ", "\[Alpha]"}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms"}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"], " ", "\[Alpha]"}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QG"}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], 
       RowBox[{"8", " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "QG"}], 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "+", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "QG"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"mc", " ", "QG"}], 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "mc", " ", "QG"}], 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"128", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"mc", " ", "QG"}], 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "QG"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"768", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", "mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"7", " ", "mc", " ", 
          SuperscriptBox["ms", "2"], " ", "QG"}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "mc", " ", 
           SuperscriptBox["ms", "2"], " ", "QG"}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["ms", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["QQ", "2"]}], 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
           FractionBox[
            RowBox[{"7", " ", "\[ImaginaryI]", " ", "QQ", " ", "QS"}], 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Alpha]"}]], "-", 
       FractionBox[
        RowBox[{"HH", " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"+", 
           FractionBox[
            RowBox[{"13", " ", "mc", " ", "ms", " ", 
             SuperscriptBox["QQ", "2"]}], 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "ms", " ", "QQ", " ", "QS"}], 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "ms", " ", "QQ", " ", "QS"}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "\[Alpha]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["ms", "2"], " ", 
            SuperscriptBox["QQ", "2"]}], 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
        RowBox[{"576", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"576", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"288", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "\[Alpha]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
   3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
   3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
   3.756795585399634*^9, 3.7567956257569313`*^9}, {3.806553865095235*^9, 
   3.806553964470459*^9}, {3.806554004398636*^9, 3.8065540118945866`*^9}, {
   3.8065540955807724`*^9, 3.8065541073223743`*^9}, 3.8065548122273016`*^9, 
   3.8065561558697143`*^9, {3.820956198600108*^9, 3.820956208024906*^9}, {
   3.8209747562174616`*^9, 3.8209750004584866`*^9}, {3.820975071664031*^9, 
   3.8209751729398813`*^9}, {3.820976648600917*^9, 3.820976657618111*^9}, {
   3.8209768576096554`*^9, 3.8209769175673656`*^9}, {3.8211310551688995`*^9, 
   3.821131055373793*^9}, {3.821132304114018*^9, 3.821132304309495*^9}, {
   3.824721650004135*^9, 3.8247216694709225`*^9}, {3.8247218643344603`*^9, 
   3.8247220772080564`*^9}, {3.8247226120166407`*^9, 3.82472277757823*^9}, {
   3.8247262913995523`*^9, 3.824726353310942*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "3"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.8209224768227406`*^9}, {3.8588031663059807`*^9, 3.8588031663059807`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["HH", "4"]}], 
        RowBox[{"49152", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"], " ", "\[Alpha]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["HH", "4"]}], 
       RowBox[{"196608", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"], " ", "\[Alpha]"}]], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "3"], " ", "mc", " ", "ms"}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QQ"}], 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "+", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "ms", " ", "QS"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"7", " ", "mc", " ", "QQ"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QS"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QQ"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "-", 
          FractionBox[
           RowBox[{"13", " ", "\[ImaginaryI]", " ", "ms", " ", "QS"}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"256", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", 
            SuperscriptBox["ms", "2"], " ", "QQ"}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"15", " ", "GG", " ", 
         SuperscriptBox["HH", "2"]}], 
        RowBox[{"16384", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], "+", 
      FractionBox[
       RowBox[{"5", " ", "GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", "GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "GG", " ", 
        SuperscriptBox["HH", "2"], " ", "\[Alpha]"}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms"}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"], " ", "\[Alpha]"}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"36864", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"13", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QG"}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], 
       RowBox[{"8", " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "QG"}], 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "+", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"64", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"mc", " ", "QG"}], 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QSG", " ", "\[Alpha]"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QSG", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"4608", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", "HH", " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QG"}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"7", " ", "mc", " ", 
          SuperscriptBox["ms", "2"], " ", "QG"}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], ")"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["ms", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["QQ", "2"]}], 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
           FractionBox[
            RowBox[{"7", " ", "\[ImaginaryI]", " ", "QQ", " ", "QS"}], 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Alpha]"}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", "HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["QQ", "2"]}], 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "QQ", " ", "QS"}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"13", " ", "mc", " ", "ms", " ", 
            SuperscriptBox["QQ", "2"]}], 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "ms", " ", "QQ", " ", "QS"}], 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["ms", "2"], " ", 
            SuperscriptBox["QQ", "2"]}], 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
         RowBox[{"192", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"192", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
            RowBox[{"96", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "\[Alpha]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
   3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
   3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
   3.756795585399634*^9, 3.7567956257569313`*^9}, {3.806553865095235*^9, 
   3.806553964470459*^9}, {3.806554004398636*^9, 3.8065540118945866`*^9}, {
   3.8065540955807724`*^9, 3.8065541073223743`*^9}, 3.8065548122273016`*^9, 
   3.8065561558697143`*^9, {3.820956198600108*^9, 3.820956208024906*^9}, {
   3.8209747562174616`*^9, 3.8209750004584866`*^9}, {3.820975071664031*^9, 
   3.8209751729398813`*^9}, {3.820976648600917*^9, 3.820976657618111*^9}, {
   3.8209768576096554`*^9, 3.8209769175673656`*^9}, {3.8211310551688995`*^9, 
   3.821131055373793*^9}, {3.821132304114018*^9, 3.821132304309495*^9}, {
   3.824721650004135*^9, 3.8247216694709225`*^9}, {3.824722087110671*^9, 
   3.824722270995604*^9}, {3.8247227873887014`*^9, 3.82472290617517*^9}, {
   3.8247244073392696`*^9, 3.8247244249257455`*^9}, {3.8247263551732435`*^9, 
   3.824726412551585*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "4"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.8209224812023096`*^9}, {3.85880316519495*^9, 3.85880316519495*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["HH", "4"]}], 
        RowBox[{"6144", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"], " ", "\[Alpha]"}]]}], 
      "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"], " ", "\[Alpha]"}]], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "3"], " ", "mc", " ", "ms"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "ms", " ", "QQ"}], 
            SuperscriptBox["\[Pi]", "4"]]}], "+", 
          FractionBox[
           RowBox[{"5", " ", "\[ImaginaryI]", " ", "ms", " ", "QS"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "mc", " ", "QQ"}], 
            SuperscriptBox["\[Pi]", "4"]]}], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QS"}], 
           SuperscriptBox["\[Pi]", "4"]]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"mc", " ", 
            SuperscriptBox["ms", "2"], " ", "QQ"}], 
           SuperscriptBox["\[Pi]", "4"]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"GG", " ", 
         SuperscriptBox["HH", "2"]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"18432", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"36864", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "ms", " ", "QG"}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], 
       RowBox[{"8", " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"mc", " ", "QG"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "+", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QSG"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"mc", " ", 
          SuperscriptBox["ms", "2"], " ", "QG"}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], "+", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["ms", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["QQ", "2"]}], 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "QQ", " ", "QS"}], 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Alpha]"}]], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"5", " ", "mc", " ", "ms", " ", 
            SuperscriptBox["QQ", "2"]}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS"}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
   3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
   3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
   3.756795585399634*^9, 3.7567956257569313`*^9}, {3.806553865095235*^9, 
   3.806553964470459*^9}, {3.806554004398636*^9, 3.8065540118945866`*^9}, {
   3.8065540955807724`*^9, 3.8065541073223743`*^9}, 3.8065548122273016`*^9, 
   3.8065561558697143`*^9, {3.820956198600108*^9, 3.820956208024906*^9}, {
   3.8209747562174616`*^9, 3.8209750004584866`*^9}, {3.820975071664031*^9, 
   3.8209751729398813`*^9}, {3.820976648600917*^9, 3.820976657618111*^9}, {
   3.8209768576096554`*^9, 3.8209769175673656`*^9}, {3.8211310551688995`*^9, 
   3.821131055373793*^9}, {3.821132304114018*^9, 3.821132304309495*^9}, {
   3.824721650004135*^9, 3.8247216694709225`*^9}, {3.8247232581751723`*^9, 
   3.8247234304980764`*^9}, {3.824726413944456*^9, 3.824726448825651*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "5"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.8209224823624225`*^9}, {3.8588031632043524`*^9, 3.8588031632043524`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["HH", "4"]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"], " ", "\[Alpha]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["HH", "4"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"], " ", "\[Alpha]"}]], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "3"], " ", "mc", " ", "ms"}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["HH", "3"], " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"9", " ", "\[ImaginaryI]", " ", "ms", " ", "QQ"}], 
            SuperscriptBox["\[Pi]", "4"]]}], "+", 
          FractionBox[
           RowBox[{"9", " ", "\[ImaginaryI]", " ", "ms", " ", "QS"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"18", " ", "mc", " ", "QQ"}], 
            SuperscriptBox["\[Pi]", "4"]]}], "-", 
          FractionBox[
           RowBox[{"12", " ", "mc", " ", "QS"}], 
           SuperscriptBox["\[Pi]", "4"]]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"9", " ", "\[ImaginaryI]", " ", "ms", " ", "QQ"}], 
           SuperscriptBox["\[Pi]", "4"]], "-", 
          FractionBox[
           RowBox[{"9", " ", "\[ImaginaryI]", " ", "ms", " ", "QS"}], 
           SuperscriptBox["\[Pi]", "4"]]}], ")"}]}], 
       RowBox[{"256", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"18", " ", "mc", " ", "QQ"}], 
           SuperscriptBox["\[Pi]", "4"]], "+", 
          FractionBox[
           RowBox[{"15", " ", "mc", " ", "QS"}], 
           SuperscriptBox["\[Pi]", "4"]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"1536", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"9", " ", "mc", " ", 
            SuperscriptBox["ms", "2"], " ", "QQ"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"9", " ", "mc", " ", 
            SuperscriptBox["ms", "2"], " ", "QQ"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"GG", " ", 
         SuperscriptBox["HH", "2"]}], 
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"17", " ", "GG", " ", 
        SuperscriptBox["HH", "2"], " ", "\[Alpha]"}], 
       RowBox[{"73728", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "GG", " ", "HH", " ", "mc", " ", "ms"}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"], " ", "\[Alpha]"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
       "5", " ", "GG", " ", "HH", " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"5", " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "4"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"9", " ", "\[ImaginaryI]", " ", "ms", " ", "QG"}], 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], 
       RowBox[{"8", " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"9", " ", "mc", " ", "QG"}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", "mc", " ", "QSG"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", "HH", " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"9", " ", "\[ImaginaryI]", " ", "ms", " ", "QG"}], 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"9", " ", "mc", " ", "QG"}], 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
          FractionBox[
           RowBox[{"15", " ", "mc", " ", "QSG"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QSG"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"mc", " ", "QG"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "+", 
          FractionBox[
           RowBox[{"13", " ", "mc", " ", "QSG"}], 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"128", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "HH", " ", "mc", " ", "QSG", " ", "\[Alpha]"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"mc", " ", "QG"}], 
           SuperscriptBox["\[Pi]", "4"]], "-", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "QSG"}], 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"768", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"9", " ", "mc", " ", 
          SuperscriptBox["ms", "2"], " ", "QG"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"9", " ", "mc", " ", 
           SuperscriptBox["ms", "2"], " ", "QG"}], 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], "+", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["ms", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["QQ", "2"]}], 
             SuperscriptBox["\[Pi]", "2"]]}], "-", 
           FractionBox[
            RowBox[{"3", " ", "\[ImaginaryI]", " ", "QQ", " ", "QS"}], 
            SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Alpha]"}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", "HH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"+", 
           FractionBox[
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["QQ", "2"]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "QQ", " ", "QS"}], 
           SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"+", 
           FractionBox[
            RowBox[{"3", " ", "mc", " ", "ms", " ", 
             SuperscriptBox["QQ", "2"]}], 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"3", " ", "mc", " ", "ms", " ", "QQ", " ", "QS"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"3", " ", "mc", " ", "ms", " ", "QQ", " ", "QS"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "\[Alpha]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["ms", "2"], " ", 
            SuperscriptBox["QQ", "2"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", "\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "\[Alpha]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
   3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
   3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
   3.756795585399634*^9, 3.7567956257569313`*^9}, {3.806553865095235*^9, 
   3.806553964470459*^9}, {3.806554004398636*^9, 3.8065540118945866`*^9}, {
   3.8065540955807724`*^9, 3.8065541073223743`*^9}, 3.8065548122273016`*^9, 
   3.8065561558697143`*^9, {3.820956198600108*^9, 3.820956208024906*^9}, {
   3.8209747562174616`*^9, 3.8209750004584866`*^9}, {3.820975071664031*^9, 
   3.8209751729398813`*^9}, {3.820976648600917*^9, 3.820976657618111*^9}, {
   3.8209768576096554`*^9, 3.8209769175673656`*^9}, {3.8211310551688995`*^9, 
   3.821131055373793*^9}, {3.821132304114018*^9, 3.821132304309495*^9}, {
   3.824721650004135*^9, 3.8247216694709225`*^9}, {3.824723443162944*^9, 
   3.824723842050235*^9}, {3.8247264505382566`*^9, 3.824726520271194*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Xi]", "6"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.820922483769657*^9}, {3.8588031467682276`*^9, 3.858803160668273*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["HH", "4"]}], 
        RowBox[{"24576", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"], " ", "\[Alpha]"}]]}], 
      "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["HH", "4"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["HH", "4"], " ", "\[Alpha]"}], 
       RowBox[{"245760", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"], " ", "\[Alpha]"}]], 
      "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "3"], " ", "mc", " ", "ms"}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "3"], " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["HH", "3"], " ", 
        SuperscriptBox["ms", "2"], " ", "\[Alpha]"}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "ms", " ", "QQ"}], 
            SuperscriptBox["\[Pi]", "4"]]}], "+", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QS"}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", "mc", " ", "QQ"}], 
            SuperscriptBox["\[Pi]", "4"]]}], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QS"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "ms", " ", "QQ"}], 
           SuperscriptBox["\[Pi]", "4"]], "-", 
          FractionBox[
           RowBox[{"7", " ", "\[ImaginaryI]", " ", "ms", " ", "QS"}], 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"256", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["HH", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"8", " ", "mc", " ", "QQ"}], 
           SuperscriptBox["\[Pi]", "4"]], "+", 
          FractionBox[
           RowBox[{"mc", " ", "QS"}], 
           SuperscriptBox["\[Pi]", "4"]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"1536", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["HH", "2"], " ", "ms", " ", "QS", " ", "\[Alpha]"}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"mc", " ", 
            SuperscriptBox["ms", "2"], " ", "QQ"}], 
           SuperscriptBox["\[Pi]", "4"]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"2", " ", "mc", " ", 
            SuperscriptBox["ms", "2"], " ", "QQ"}], 
           SuperscriptBox["\[Pi]", "4"]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"7", " ", "GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"49152", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["HH", "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["HH", "2"], " ", "\[Alpha]"}], 
       RowBox[{"73728", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["HH", "2"], " ", "\[Alpha]"}], 
       RowBox[{"8192", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["HH", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"32768", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]"}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms"}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", "\[Alpha]"}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"36864", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"], " ", "\[Alpha]"}], 
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "6"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"4608", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"73728", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", "HH", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["\[Alpha]", "4"]}], 
       RowBox[{"737280", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", "HH", " ", "mc", " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"98304", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"24576", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"36864", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"7", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox["ms", "2"], " ", 
        SuperscriptBox["\[Alpha]", "4"]}], 
       RowBox[{"147456", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "3"]}], 
       RowBox[{"73728", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox["\[Alpha]", "4"]}], 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "ms", " ", "QG"}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], 
       RowBox[{"8", " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"mc", " ", "QG"}], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "4"]}]], "+", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      RowBox[{
       FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", "HH", " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "ms", " ", "QG"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{"HH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"mc", " ", "QG"}], 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "4"]}]]}], "-", 
          FractionBox[
           RowBox[{"mc", " ", "QSG"}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QSG"}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "mc", " ", "QSG", " ", "\[Alpha]"}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG"}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "+", 
      FractionBox[
       RowBox[{"HH", " ", "ms", " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"mc", " ", 
          SuperscriptBox["ms", "2"], " ", "QG"}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "4"]}]], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"mc", " ", 
           SuperscriptBox["ms", "2"], " ", "QG"}], 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], " ", "\[Alpha]"}], "+", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG"}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "-", 
      FractionBox[
       RowBox[{"mc", " ", 
        SuperscriptBox["ms", "2"], " ", "QG", " ", "\[Alpha]"}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["ms", "2"], " ", 
         SuperscriptBox["QQ", "2"]}], 
        RowBox[{"48", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "HH", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["QQ", "2"]}], 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "QQ", " ", "QS"}], 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Alpha]"}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", "HH", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"+", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["QQ", "2"]}], 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "QQ", " ", "QS"}], 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS"}], 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "\[Alpha]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["ms", "2"], " ", 
            SuperscriptBox["QQ", "2"]}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"+", 
          FractionBox[
           RowBox[{"7", " ", "mc", " ", "ms", " ", 
            SuperscriptBox["QQ", "2"]}], 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS"}], 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
        RowBox[{"288", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
        RowBox[{"288", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
        RowBox[{"288", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
            RowBox[{"48", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
            RowBox[{"144", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"144", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QQ"}], 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QG", " ", "QS"}], 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", "QQ", " ", "QSG"}], 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", "\[Alpha]"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
   3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
   3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
   3.756795585399634*^9, 3.7567956257569313`*^9}, {3.806553865095235*^9, 
   3.806553964470459*^9}, {3.806554004398636*^9, 3.8065540118945866`*^9}, {
   3.8065540955807724`*^9, 3.8065541073223743`*^9}, 3.8065548122273016`*^9, 
   3.8065561558697143`*^9, {3.820956198600108*^9, 3.820956208024906*^9}, {
   3.8209747562174616`*^9, 3.8209750004584866`*^9}, {3.820975071664031*^9, 
   3.8209751729398813`*^9}, {3.820976648600917*^9, 3.820976657618111*^9}, {
   3.8209768576096554`*^9, 3.8209769175673656`*^9}, {3.8211310551688995`*^9, 
   3.821131055373793*^9}, {3.821132304114018*^9, 3.821132304309495*^9}, {
   3.824721650004135*^9, 3.8247216694709225`*^9}, {3.824723854176797*^9, 
   3.8247242792585387`*^9}, {3.8247245473901834`*^9, 3.824724549959221*^9}, {
   3.8247265217705727`*^9, 3.8247265993875346`*^9}, {3.824727503567497*^9, 
   3.8247275207011127`*^9}, {3.82481536244059*^9, 3.8248153720731535`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Zeta]", "1"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.858803144256943*^9, 3.858803144256943*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["FF", "2"], " ", "mc"}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["HH", "2"], " ", "ms", " ", "QS"}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", "GG"}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], " ", 
        "\[Beta]"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "FF", " ", "mc"}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "HH", " ", "mc"}], 
          RowBox[{"128", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", "QQ", "*", "QS"}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "3"], " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "4"], " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.8209222017703667`*^9}, {
  3.820922297286061*^9, 3.820922299103295*^9}, {3.8209241236543922`*^9, 
  3.8209241289103284`*^9}, {3.820924211194501*^9, 3.820924212754326*^9}, {
  3.821067070706869*^9, 3.8210671893695917`*^9}, {3.8210688065013003`*^9, 
  3.8210688137768555`*^9}, {3.82106889568785*^9, 3.821068899585434*^9}, {
  3.8210701295178022`*^9, 3.8210701627199764`*^9}, {3.8210945027080526`*^9, 
  3.8210945118722377`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Zeta]", "2"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.858803141451446*^9, 
   3.858803141451446*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["FF", "2"], " ", "mc"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["FF", "2"], " ", "mc", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", "ms", " ", "QS"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QQ"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["HH", "2"], " ", "ms", " ", "QS"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "GG"}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", "mc", " ", "ms"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], " ", 
        "\[Beta]"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"], " ", 
        "\[Beta]"}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "FF", " ", "mc"}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "FF", " ", "mc"}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "FF", " ", "mc", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "HH", " ", "mc"}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", "QQ", "*", "QS"}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "3"], " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "4"], " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.8209222017703667`*^9}, {
  3.820922297286061*^9, 3.820922299103295*^9}, {3.8209241236543922`*^9, 
  3.8209241289103284`*^9}, {3.820924211194501*^9, 3.820924212754326*^9}, {
  3.821067070706869*^9, 3.8210670794435186`*^9}, {3.8210672160584574`*^9, 
  3.8210672833826647`*^9}, {3.82106739894919*^9, 3.82106743537162*^9}, {
  3.8210688155483584`*^9, 3.8210688300722713`*^9}, {3.821068902500642*^9, 
  3.8210689077679157`*^9}, {3.821070167774311*^9, 3.8210702086348915`*^9}, {
  3.821094512426787*^9, 3.8210945281117115`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Zeta]", "3"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.8209224768227406`*^9}, {3.8588031405169487`*^9, 3.8588031405169487`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["FF", "2"], " ", "mc"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["FF", "2"], " ", "mc", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", "ms", " ", "QS"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QQ"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["HH", "2"], " ", "ms", " ", "QS"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", "GG"}], 
        RowBox[{"1024", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", "mc", " ", "ms"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], " ", 
        "\[Beta]"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"], " ", 
        "\[Beta]"}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "FF", " ", "mc"}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "FF", " ", "mc"}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "FF", " ", "mc", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "HH", " ", "mc"}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", "QQ", "*", "QS"}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "3"], " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "4"], " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.8209222017703667`*^9}, {
  3.820922297286061*^9, 3.820922299103295*^9}, {3.8209241236543922`*^9, 
  3.8209241289103284`*^9}, {3.820924211194501*^9, 3.820924212754326*^9}, {
  3.821067070706869*^9, 3.8210670794435186`*^9}, {3.8210672980957627`*^9, 
  3.8210673570497704`*^9}, {3.8210674502842703`*^9, 3.821067486019734*^9}, {
  3.82106883199214*^9, 3.8210688458676963`*^9}, {3.8210689108432927`*^9, 
  3.82106891471694*^9}, {3.8210702141378965`*^9, 3.8210702494866085`*^9}, {
  3.8210945286636086`*^9, 3.8210945437798796`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Zeta]", "4"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.8209224812023096`*^9}, {3.858803139411912*^9, 3.858803139411912*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["FF", "2"], " ", "mc"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QQ"}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["HH", "2"], " ", "ms", " ", "QS"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"FF", " ", "GG", " ", 
         SuperscriptBox["mc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "-", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], " ", 
        "\[Beta]"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "HH", " ", "mc"}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "*", 
       FractionBox[
        RowBox[{"QG", "+", "QSG"}], "2"]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", "QQ", "*", "QS"}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "3"], " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "4"], " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
   3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
   3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
   3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
   3.8209220553270583`*^9}, {3.8209221047850437`*^9, 
   3.8209222017703667`*^9}, {3.820922297286061*^9, 3.820922299103295*^9}, {
   3.8209241236543922`*^9, 3.8209241289103284`*^9}, {3.820924211194501*^9, 
   3.820924212754326*^9}, {3.821067070706869*^9, 3.8210670794435186`*^9}, {
   3.821067502876385*^9, 3.821067559106883*^9}, {3.8210679138239193`*^9, 
   3.8210679168320713`*^9}, {3.821068847839645*^9, 3.821068853688106*^9}, {
   3.8210689168642015`*^9, 3.8210689202167606`*^9}, {3.82107025471673*^9, 
   3.821070294645561*^9}, {3.821094544268694*^9, 3.821094551075055*^9}, 
   3.8210993093086596`*^9},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Zeta]", "5"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.8209224823624225`*^9}, {3.8588031385043344`*^9, 3.8588031385043344`*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "3"], " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["FF", "2"], " ", "mc"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["FF", "2"], " ", "mc", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["FF", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"12", " ", "ms", " ", "QQ"}], 
            SuperscriptBox["\[Pi]", "2"]], "-", 
           FractionBox[
            RowBox[{"18", " ", "ms", " ", "QS"}], 
            SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "+", 
       FractionBox[
        RowBox[{"FF", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"18", " ", 
              SuperscriptBox["mc", "2"], " ", "ms", " ", "QQ"}], 
             SuperscriptBox["\[Pi]", "2"]]}], "+", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["mc", "2"], " ", "ms", " ", "QS"}], 
            SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["HH", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"12", " ", "ms", " ", "QQ"}], 
             SuperscriptBox["\[Pi]", "2"]]}], "+", 
           FractionBox[
            RowBox[{"9", " ", "ms", " ", "QS"}], 
            SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", "mc", " ", "ms"}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"9", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], " ", 
        "\[Beta]"}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"9", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"], " ", 
        "\[Beta]"}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"9", " ", "FF", " ", "mc"}], 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"FF", " ", "mc"}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"FF", " ", "mc"}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
        "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"FF", " ", "mc", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"FF", " ", "mc", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
        "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]], "+", 
       FractionBox[
        RowBox[{"FF", " ", "ms", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Beta]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"9", " ", "HH", " ", "mc"}], 
          RowBox[{"64", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"9", " ", "HH", " ", "ms", " ", "QG"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "HH", " ", "ms", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "-", 
       FractionBox[
        RowBox[{"HH", " ", "ms", " ", "QG"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["mc", "2"], " ", "QQ", "*", "QS"}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "HH", " ", "QQ", "*", "QS"}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "2"], " ", "QQ", "*", "QS"}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"HH", " ", "QQ", "*", "QS"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", "mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "3"], " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
       RowBox[{
        FractionBox["\[Alpha]", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "+", 
       RowBox[{
        FractionBox["\[Alpha]", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["mc", "2"], " ", 
           RowBox[{"DiracDelta", "[", 
            RowBox[{"s", "-", 
             FractionBox[
              SuperscriptBox["mc", "2"], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
            "]"}]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}]}]], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["mc", "4"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "4"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"QG", "*", "QS"}], "+", 
          RowBox[{"QSG", "*", "QQ"}]}], "2"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
  3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
  3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
  3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
  3.8209220553270583`*^9}, {3.8209221047850437`*^9, 3.8209222017703667`*^9}, {
  3.820922297286061*^9, 3.820922299103295*^9}, {3.8209241236543922`*^9, 
  3.8209241289103284`*^9}, {3.820924211194501*^9, 3.820924212754326*^9}, {
  3.821067070706869*^9, 3.8210670794435186`*^9}, {3.82106757290921*^9, 
  3.821067718853285*^9}, {3.82106885636142*^9, 3.821068875909608*^9}, {
  3.8210689221216693`*^9, 3.8210689325185003`*^9}, {3.821070300787883*^9, 
  3.821070341704593*^9}, {3.8210945516624827`*^9, 3.8210945806113787`*^9}},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Zeta]", "6"], TraditionalForm]],
 ExpressionUUID -> "b9f37914-309f-4b62-b587-b290fc1e42b1"]], "Section",
 CellChangeTimes->{{3.6621555327618876`*^9, 3.6621555530860496`*^9}, {
   3.662155641085083*^9, 3.662155665581484*^9}, {3.662156017153593*^9, 
   3.6621560226909094`*^9}, {3.662156558087532*^9, 3.662156686950903*^9}, {
   3.662199498423579*^9, 3.662199512727397*^9}, 3.6622416413815656`*^9, {
   3.7567952863483543`*^9, 3.7567952923332663`*^9}, {3.7568064539089203`*^9, 
   3.756806457326002*^9}, {3.820922033698924*^9, 3.8209220339871273`*^9}, {
   3.8209223033692656`*^9, 3.8209223033692656`*^9}, {3.8209224768227406`*^9, 
   3.820922483769657*^9}, {3.8588031191880083`*^9, 3.858803122233857*^9}},
 ExpressionUUID -> "10fde5ab-291a-43a6-a541-ab1419b819f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPert", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"2048", " ", 
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]]}], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["FF", "3"], " ", "mc", " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQ", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["FF", "2"], " ", "mc"}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["FF", "2"], " ", "mc", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}]], "*", 
        FractionBox[
         RowBox[{"QQ", "+", "QS"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", "ms", " ", "QS"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["FF", "2"], " ", "ms", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"3", " ", "FF", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QQ"}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]", " ", "\[Beta]"}]]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["HH", "2"], " ", "ms", " ", "QS"}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoGG", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["FF", "2"], " ", "GG", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", 
        SuperscriptBox["mc", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "3"]}], 
       RowBox[{"6144", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", "mc", " ", "ms"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "-", 
      FractionBox[
       RowBox[{"FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", "\[Alpha]", " ", "\[Beta]"}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}]}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "+", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], " ", 
        "\[Beta]"}], 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Beta]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "FF", " ", "GG", " ", "mc", " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]], "-", 
      FractionBox[
       RowBox[{"GG", " ", 
        SuperscriptBox["mc", "3"], " ", "ms", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]", "-", "\[Beta]"}], ")"}], "2"], " ", 
        "\[Beta]"}], 
       RowBox[{"4096", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Alpha]", "3"]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQG", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "FF", " ", "mc"}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]], "*", 
       FractionBox[
        RowBox[{"QG", "+", "QSG"}], "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Beta]", ",", "\[Beta]min", ",", "\[Beta]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"3", " ", "HH", " ", "mc"}], 
          RowBox[{"128", " ", 
           SuperscriptBox["\[Pi]", "4"], " ", "\[Alpha]"}]]}], "*", 
        FractionBox[
         RowBox[{"QG", "+", "QSG"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["mc", "2"], " ", "ms", " ", "QG"}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho4Q", "=", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", "QQ", "*", "QS"}], 
         RowBox[{"16", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "-", 
       FractionBox[
        RowBox[{"mc", " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "\[Alpha]min", ",", "\[Alpha]max"}], "}"}]}], 
     "]"}], "+", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{"+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "3"], " ", "ms", " ", "QQ", " ", "QS", " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]"}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoQQG", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["mc", "2"], " ", 
          RowBox[{"DiracDelta", "[", 
           RowBox[{"s", "-", 
            FractionBox[
             SuperscriptBox["mc", "2"], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
           "]"}]}], 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["mc", "4"], " ", 
         RowBox[{"DiracDelta", "[", 
          RowBox[{"s", "-", 
           FractionBox[
            SuperscriptBox["mc", "2"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
          "]"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "T2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]], "*", 
       FractionBox[
        RowBox[{
         RowBox[{"QG", "*", "QS"}], "+", 
         RowBox[{"QSG", "*", "QQ"}]}], "2"]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6985271369534297`*^9, 3.6985271546788454`*^9}, {
   3.6985272341440144`*^9, 3.698527237660622*^9}, {3.7567953141489754`*^9, 
   3.756795470138502*^9}, {3.7567955372199335`*^9, 3.7567955396092863`*^9}, {
   3.756795585399634*^9, 3.7567956257569313`*^9}, {3.8209220494637165`*^9, 
   3.8209220553270583`*^9}, {3.8209221047850437`*^9, 
   3.8209222017703667`*^9}, {3.820922297286061*^9, 3.820922299103295*^9}, {
   3.8209241236543922`*^9, 3.8209241289103284`*^9}, {3.820924211194501*^9, 
   3.820924212754326*^9}, {3.821067070706869*^9, 3.8210670794435186`*^9}, {
   3.8210677371224794`*^9, 3.8210678435393267`*^9}, {3.821068878224616*^9, 
   3.8210688922756987`*^9}, {3.8210689351285243`*^9, 
   3.8210689394810505`*^9}, {3.821070347738208*^9, 3.8210703804258337`*^9}, {
   3.8210945810514193`*^9, 3.8210945943976727`*^9}, 3.821099334044444*^9},
 ExpressionUUID -> "e0f401f5-dcbf-43a9-97ee-10af45b9f847"]
}, Closed]]
},
WindowSize->{1532, 853},
WindowMargins->{{31, Automatic}, {Automatic, 81}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (2013\:5e742\:670813\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 664, 10, 79, "Section"],
Cell[1247, 34, 5805, 161, 273, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[7089, 200, 718, 11, 49, "Section"],
Cell[7810, 213, 7693, 210, 273, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[15540, 428, 772, 12, 49, "Section"],
Cell[16315, 442, 7697, 210, 273, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[24049, 657, 772, 12, 49, "Section"],
Cell[24824, 671, 4595, 127, 273, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[29456, 803, 772, 12, 49, "Section"],
Cell[30231, 817, 14678, 397, 412, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[44946, 1219, 770, 12, 49, "Section"],
Cell[45719, 1233, 7433, 203, 273, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[53189, 1441, 713, 11, 49, "Section"],
Cell[53905, 1454, 13842, 379, 346, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[67784, 1838, 771, 12, 49, "Section"],
Cell[68558, 1852, 22028, 607, 428, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[90623, 2464, 821, 12, 49, "Section"],
Cell[91447, 2478, 20889, 566, 427, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[112373, 3049, 815, 12, 49, "Section"],
Cell[113191, 3063, 12484, 344, 302, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[125712, 3412, 821, 12, 49, "Section"],
Cell[126536, 3426, 25111, 684, 455, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[151684, 4115, 817, 12, 49, "Section"],
Cell[152504, 4129, 25923, 708, 470, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[178464, 4842, 715, 11, 49, "Section"],
Cell[179182, 4855, 10283, 285, 293, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[189502, 5145, 769, 12, 49, "Section"],
Cell[190274, 5159, 14617, 396, 378, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[204928, 5560, 823, 12, 49, "Section"],
Cell[205754, 5574, 14621, 396, 378, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[220412, 5975, 819, 12, 49, "Section"],
Cell[221234, 5989, 8776, 240, 292, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[230047, 6234, 823, 12, 49, "Section"],
Cell[230873, 6248, 25327, 691, 614, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[256237, 6944, 819, 12, 49, "Section"],
Cell[257059, 6958, 14163, 381, 378, "Input"]
}, Closed]]
}
]
*)


